EC-CFI: Control-Flow Integrity via Code Encryption Counteracting Fault Attacks

Fault attacks enable adversaries to manipulate the control-flow of security-critical applications. By inducing targeted faults into the CPU, the software's call graph can be escaped and the control-flow can be redirected to arbitrary functions inside the program. To protect the control-flow from these attacks, dedicated fault control-flow integrity (CFI) countermeasures are commonly deployed. However, these schemes either have high detection latencies or require intrusive hardware changes. In this paper, we present EC-CFI, a software-based cryptographically enforced CFI scheme with no detection latency utilizing hardware features of recent Intel platforms. Our EC-CFI prototype is designed to prevent an adversary from escaping the program's call graph using faults by encrypting each function with a different key before execution. At runtime, the instrumented program dynamically derives the decryption key, ensuring that the code only can be successfully decrypted when the program follows the intended call graph. To enable this level of protection on Intel commodity systems, we introduce extended page table (EPT) aliasing allowing us to achieve function-granular encryption by combing Intel's TME-MK and virtualization technology. We open-source our custom LLVM-based toolchain automatically protecting arbitrary programs with EC-CFI. Furthermore, we evaluate our EPT aliasing approach with the SPEC CPU2017 and Embench-IoT benchmarks and discuss and evaluate potential TME-MK hardware changes minimizing runtime overheads.

==> get_dblp.sh <==
#!/bin/bash -

#set -e
#set -u
#set -o pipefail
#IFS=$'\n\t'
#set -x

#-------------------------------------------------------------------------------

if ! [[ -f dblp.bib ]]; then
  touch dblp.bib
  cat > dblp.bib << EOM
% DO NOT EDIT THIS FILE. 
% In order to add new dblp entries, cite the DBLP bibtex identifier 
% from https://dblp.uni-trier.de directly in LaTex source code.
%     E.g. This text cites~\cite{DBLP:books/sp/Roman18}.
% Then, re-execute ./get_dblp.sh

EOM
fi

# collect urls of missing bib entries
urls=()
while read line; do
  arr=$(echo $line | tr "," "\n")

  for a in $arr; do
    entry=$(echo $a | tr -d '[:space:]');
    if [[ $entry == DBLP* ]]; then
      # if entry does not exist in final bibliography.bib -> prepare for download
      #exists=$(grep -c "$entry" bibliography.bib);
      exists=$(grep -c "$entry" dblp.bib);
      if [[ $exists == 0 ]]; then
        conf=$(echo $entry | sed 's/^DBLP://');
        url="http://dblp2.uni-trier.de/rec/bib2/$conf.bib"
        #url="http://dblp2.uni-trier.de/rec/bib0/$conf.bib"
        urls+=("$url")
      fi
    fi
  done
done <<<$(find . -iname "*.tex" -exec grep -Eio "DBLP:[^}]*" {} \;)

#get unique urls
urls=($(echo "${urls[@]}" | tr ' ' '\n' | sort -u | tr '\n' ' '))

for url in "${urls[@]}"; do
    bib=$(wget -q -O- --user-agent="Mozilla/5.0 (X11; U; Linux i686; en-US; rv:1.9.0.3) Gecko/2008092416 Firefox/3.0.3" $url)
    echo "$bib" >> dblp.bib
done

# NOTE: dblp.py reads dblp.bib and outputs mypapers.bib
python3 dblp.py
#-------------------------------------------------------------------------------
#./copy_bib.sh
cat > bibliography.bib << EOM
% DO NOT EDIT THIS FILE!
% Instead,
% * add non-dblp entries to non_dblp.bib and execute ./get_dblp.sh
% * add dblp entries directly to LaTex source and execute ./get_dblp.sh

EOM

cat mypapers.bib non_dblp.bib >> bibliography.bib

# Strip LaTex comments 
#grep -v -e "^%" mypapers.bib >> bibliography.bib
#grep -v -e "^%" non_dblp.bib >> bibliography.bib

sed -i 's/Lecture Notes in Computer Science/LNCS/' bibliography.bib
#-------------------------------------------------------------------------------
